Domain Invariant Siamese Attention Mask for Small Object Change Detection via Everyday Indoor Robot Navigation

The problem of image change detection via everyday indoor robot navigation is explored from a novel perspective of the self-attention technique. Detecting semantically non-distinctive and visually small changes remains a key challenge in the robotics community. Intuitively, these small non-distinctive changes may be better handled by the recent paradigm of the attention mechanism, which is the basic idea of this work. However, existing self-attention models require significant retraining cost per domain, so it is not directly applicable to robotics applications. We propose a new self-attention technique with an ability of unsupervised on-the-fly domain adaptation, which introduces an attention mask into the intermediate layer of an image change detection model, without modifying the input and output layers of the model. Experiments, in which an indoor robot aims to detect visually small changes in everyday navigation, demonstrate that our attention technique significantly boosts the state-of-the-art image change detection model.

==> compile.sh <==
platex --kanji=sjis yokou_takeda.tex
bibtex yokou_takeda
platex --kanji=sjis yokou_takeda.tex
platex --kanji=sjis yokou_takeda.tex
dvipdfmx yokou_takeda
#evince yokou_takeda.pdf


==> platex.sh <==
platex ieee
bibtex ieee
platex ieee
platex ieee
dvipdfmx -p letter -f texfonts.map -f msembed.map -f dlbase14.map -r 600 ieee


